ItyFuzz: Snapshot-Based Fuzzer for Smart Contract

Smart contracts are critical financial instruments, and their security is of utmost importance. However, smart contract programs are difficult to fuzz due to the persistent blockchain state behind all transactions. Mutating sequences of transactions are complex and often lead to a suboptimal exploration for both input and program spaces. In this paper, we introduce a novel snapshot-based fuzzer ItyFuzz for testing smart contracts. In ItyFuzz, instead of storing sequences of transactions and mutating from them, we snapshot states and singleton transactions. To explore interesting states, ItyFuzz introduces a dataflow waypoint mechanism to identify states with more potential momentum. ItyFuzz also incorporates comparison waypoints to prune the space of states. By maintaining snapshots of the states, ItyFuzz can synthesize concrete exploits like reentrancy attacks quickly. Because ItyFuzz has second-level response time to test a smart contract, it can be used for on-chain testing, which has many benefits compared to local development testing. Finally, we evaluate ItyFuzz on real-world smart contracts and some hacked on-chain DeFi projects. ItyFuzz outperforms existing fuzzers in terms of instructional coverage and can find and generate realistic exploits for on-chain projects quickly.

==> figs/plot_reexecution.py <==
# read log.txt line by line

import matplotlib.pyplot as plt

reexec_time = []
fuzz_time = []
with open('reexecution_log.txt', 'r') as f:
    lines = f.readlines()
    lines = [line.strip() for line in lines]
    for line in lines:
        if "Total Reexecution Time:" in line:
            raw_time = line.split()[-1].strip()
            # parse "[dd:hh:mm:ss]" to seconds
            real_time = raw_time[1:-1].split(':')
            real_time = int(real_time[0])*24*3600 + int(real_time[1])*3600 + int(real_time[2])*60 + int(real_time[3])
            reexec_time.append(real_time)
        if "Total Fuzz Time:" in line:
            raw_time = line.split()[-1].strip()
            # parse "[dd:hh:mm:ss]" to seconds
            real_time = raw_time[1:-1].split(':')
            real_time = int(real_time[0])*24*3600 + int(real_time[1])*3600 + int(real_time[2])*60 + int(real_time[3])
            fuzz_time.append(real_time)
total_time = [(i+1) * 10 for i in range(len(reexec_time))]

plot_reexec_time = [reexec_time[i] for i in range(len(reexec_time)) if i % 4 == 0]
plot_fuzz_time = [fuzz_time[i] for i in range(len(fuzz_time)) if i % 4 == 0]
plot_total_time = [total_time[i] for i in range(len(total_time)) if i % 4 == 0]

percent = [reexec_time[i] / fuzz_time[i] for i in range(len(reexec_time))]

# plot reexec_time fuzz_time with total_time
# also plot percent on the right y-axis
fig, ax1 = plt.subplots()
ax1.bar(plot_total_time, plot_fuzz_time, color='r', label='Exploration Time', width=25)
ax1.bar(plot_total_time, plot_reexec_time, color='b', label='Reexecution Time', width=25)

ax1.set_xlabel('Total Time (s)')
ax1.set_ylabel('Time (s)')
# ax1.set_title('Re-execution Time and Fuzz Time')
ax1.legend(['Exploration Time', 'Re-execution Time'], loc='upper left')

ax2 = ax1.twinx()
# ax2 y range should be [0.5, 1]
import matplotlib.ticker as mtick
ax2.yaxis.set_major_formatter(mtick.PercentFormatter())
ax2.set_ylim([0.5, 1])
ax2.plot(total_time, percent, 'g-')
ax2.set_ylabel('Re-execution Percentage')
ax2.legend(['Re-execution Percentage'], loc='upper right')

plt.savefig('time.png', dpi=300, bbox_inches = "tight")

print(len(reexec_time))



